Free Mode Removal and Mode Decoupling for Simulating General Superconducting Quantum Circuits

Superconducting quantum circuits is one of the leading candidates for a universal quantum computer. Designing novel qubit and multiqubit superconducting circuits requires the ability to simulate and analyze the properties of a general circuit. In particular, going outside the transmon approach, we cannot make assumptions on anharmonicity, thus precluding blackbox quantization approaches and necessitating the formal circuit quantization approach. We consider and solve two issues involved in simulating general superconducting circuits. One of the issues is the handling of free modes in the circuit, that is, circuit modes with no potential term in the Hamiltonian. Another issue is circuit size, namely the challenge of simulating strongly coupled multimode circuits. The main mathematical tool we use to address these issues is the linear canonical transformation in the setting of quantum mechanics. We address the first issue by giving a provably correct algorithm for removing free modes by performing a linear canonical transformation to completely decouple the free modes from other circuit modes. We address the second by giving a series of different linear canonical transformations to reduce intermode couplings, thereby reducing the problem to the weakly coupled case and greatly mitigating the overhead for classical simulation. We benchmark our decoupling methods by applying them to the circuit of two inductively coupled fluxonium qubits, obtaining several orders of magnitude reduction in the size of the Hilbert space that needs to be simulated.

==> block_williamson.py <==
import numpy as np
import scipy.linalg as la

def block_symp_diag(m): 
    '''
    Diagonalizes a real block diagonal positive definite matrix M by a block-diagonal symplectic transformation via 
    corollary
    Input: 
        m: 2n x 2n block diagonal positive definite matrix 
    Output: 
        s: 2n x 2n block diagonal symplectic matrix such that s.T @ m @ s is diagonal 
        dm12: n x n half of diagonalized matrix
    '''
    assert m.shape[0] % 2 == 0, 'Matrix is not even dimensional!' #Check that M is positive definite and even dimensional and block diagonal
    n = m.shape[0] // 2
    assert n == m.shape[1] // 2, 'Matrix is not square!'
    assert np.allclose(m, m.T), 'Matrix is not symmetric!'
    assert np.all(la.eigvalsh(m) > 0), 'Matrix is not positive definite!'
    assert np.allclose(m[n:, :n], np.zeros([n,n])) and np.allclose(m[:n, n:], np.zeros([n,n])), 'Matrix is not block diagonal!'

    omega = np.block([[np.zeros([n,n]), np.eye(n)],[-np.eye(n), np.zeros([n,n])]]) #Symplectic form
    a = m[:n, :n]
    b = m[n:, n:]
    eits, eivs = la.eigh(la.fractional_matrix_power(b, 1/2) @ la.fractional_matrix_power(a, 1) @ la.fractional_matrix_power(b, 1/2))
    eits = np.abs(eits) #So that numerical error does not make eigenvalues negative
    eits = np.power(eits, -1)
    eivs_prime = 1j * la.inv(la.fractional_matrix_power(b, 1/2) @ la.fractional_matrix_power(a, 1/2))  @ eivs @ np.diag(np.power(eits, -1/2))
    o = np.zeros([2*n, 2*n], dtype = 'complex128') #Define orthogonal matrix O column by column
    for j in range(n):
        o[:,j] = np.concatenate((np.zeros(n), eivs[:,j]))
    for j in range(n, 2*n):
        o[:,j] = np.concatenate((1j * eivs_prime[:,j-n], np.zeros(n)))
    omega = np.block([[np.zeros([n,n]), np.eye(n)],[-np.eye(n), np.zeros([n,n])]]) #Symplectic form
    dm12 = np.diag(np.power(eits,-1/4))
    mm12 = np.block([[la.fractional_matrix_power(a, -1/2), np.zeros([n,n])],[np.zeros([n,n]), la.fractional_matrix_power(b, -1/2)]])
    s =  mm12 @ o @ np.block([[dm12, np.zeros([n,n])],[np.zeros([n,n]), dm12]]) @ omega
    return s, dm12**2

